Efficient Pourbaix diagrams of many-element compounds

Pourbaix diagrams have long been an essential tool for determining the phase stability of solids and their associated ionic species under electrochemical conditions. In recent years, Pourbaix diagrams have been used for applications ranging from corrosion-resistance alloy design to electrocatalysis, and the data from which they are generated has been enhanced by the availability of materials data in various online databases. However, generation of multi-element Pourbaix diagrams has a critical bottleneck which makes 3-element systems difficult to analyze quickly, and 4 and 5 element systems intractable. In this work, we present a method for constructing Pourbaix diagrams which uses a pre-processing step to circumvent the most egregious computational bottleneck and make many-element Pourbaix diagrams computationally efficient.

==> Notebook_-_pourbaix_diagrams.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Efficient Pourbaix diagrams of high-dimensional composition spaces"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "*Joseph Montoya, Anjli Patel, Jens K. Nørskov, Kristin Persson*"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Pourbaix diagrams are a valuable tool for exploring the comparative thermodynamic stability of solids and solution-phase ionic species as a function of ambient pH and electrochemical potential.  In addition, high-throughput computational materials science efforts like those from the Materials Project have enabled Pourbaix diagrams to be constructed and disseminated from computational data. However, Pourbaix analysis of phase stability on these resources have been limited to 3 or fewer elements, largely because higher compositions have proven extremely inefficient with existing methods and software infrastructure.  In this report, we identify details of a modified algorithm for the Pourbaix diagram construction which enables diagrams to be constructed efficiently in much higher compositional spaces, which enables phase stability analysis of similarly complex individual materials.  We demonstrate this functionality with an analysis of the phase stability of a few compounds with many elements in their composition and highlight our improved online implementation on the Materials Project website."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The primary bottleneck in current implementations of Pourbaix diagram software is in their iteration over potential combinations of compounds in preprocessing steps related to the enumeration of all possible entries to include in the Pourbaix analysis.  This means that the scaling of Pourbaix diagram construction occurs with n choose m, effectively O(n!) where n is the number of entries and m is the number of elements included.  Since larger numbers of elements tend to produce more entries on queries of the database, Pourbaix diagrams become prohibitively expensive after 3 elements.  More explicitly 4, 5, and 6 element Pourbaix diagrams for the Ba-Ca-V-Cu, Ba-Ca-V-Cu-F, and Ba-Ca-V-Cu-F-Fe chemical systems have estimated completion times of 60 hours, 50 years, and 1 million years, respectively.  Considerable speedup is achieved by filtering for entries on the convex hull of the solid phase diagram, which is at least partially motivated by physical reasoning that those materials should appear in the Pourbaix diagram absent any ions.  This process, however, is complicated by the variable chemical potential of H and O on the Pourbaix diagram (but not on the compositional phase diagram) and the need to add ionic species, which still results in poor combinatoric scaling. The process was also further improved (e. g. in pymatgen) by virtue of it being easily parallelized, but this still only renders a factor of N speedup when much larger factors are required for the higher-element spaces."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "To circumvent this obstacle, one can compute the convex hull in a similar manner as a pymatgen-implemented compositional phase diagram, but in npH-nphi-E0-x1-x2…xn-1 space, which scales linearly with the number of points, rather than combinatorially.  This is effective because this convex hull is isomorphic to that in xe--xH+-x1-x2…xn-1+Hf0 space, which is effectively a compositional phase diagram that includes electrons and solution-phase protons at standard conditions in addition to the constituent elements of the included materials.  By excluding the end points end-points of the electron and proton species’ formation energies, all stable species in Pourbaix space are found on this convex hull.  These include entries with positive formation energies at standard conditions which would eventually become stable upon the increase of the chemical potential of either protons or electrons.  A schematic of the convex hull in this phase-space is shown in Figure 2 for the Zn and the Al-Ti chemical systems."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Upon yielding this convex hull, our new implementation still performs an iterative procedure on the facets to determine whether or not a valid combination of entries at their vertices can be determined.  However, by filtering only for facets which could reasonably have an interior point in composition space, and by virtue of the fact that there are far fewer combinations among the convex hull facets than in the general pool of candidate entries, many orders of magnitude of speedup are achieved.  For example, the compound on the Materials Project with the largest number of elements (mp-id, chemical system) can have its Pourbaix phase stability mapped in 5 minutes seconds."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We envision that this functionality will have particular applications in the evaluation of corrosion resistance of complex alloys and of the stability of catalysts in high-throughput studies of water splitting and fuel cell reactions.  We demonstrate four such examples in Figure 4. As such, we have disseminated the implementation in the pymatgen open-source software, enabling its use on the Materials Project website.  We note also that the pourbaix diagram infrastructure is agnostic to the determination of Gibbs free energy for a particular material, and therefore can include entropic effects which may govern the thermodynamics of phase behavior in materials with larger numbers of elements, e. g. high-entropy alloys.  Ultimately, it is our hope that efficient Pourbaix analysis of these complex compounds will enable new insights to be derived in these fields."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Figure 1: Benchmarking performance"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Figure 2: A compositional phase diagram with electrons and protons"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Figure 3: Example pourbaix diagrams"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Figures for fast pourbaix diagrams\n",
    "\n",
    "**Author**: Joseph Montoya <br>\n",
    "**Institution**: Toyota Research Institute <br>\n",
    "**e-mail**: joseph.montoya@tri.global"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 3-D phase diagram for H$^+$-e$^-$-Ti-Al"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [],
   "source": [
    "from tringest.process.pourbaix.mp import \\\n",
    "    add_many_pourbaix_diagrams, get_mongo_materials_instance,\\\n",
    "    construct_pourbaix_diagram_doc\n",
    "import numpy as np\n",
    "from pymatgen.analysis.phase_diagram import tet_coord, Simplex\n",
    "from itertools import combinations, chain\n",
    "from crystal_toolkit.components.phase_diagram import PhaseDiagramComponent"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2019-06-18 11:31:08,999 - tringest -  botocore.credentials - INFO - Found credentials in shared credentials file: ~/.aws/credentials\n",
      "2019-06-18 11:31:09,186 - tringest -  botocore.credentials - INFO - Found credentials in shared credentials file: ~/.aws/credentials\n"
     ]
    }
   ],
   "source": [
    "conn, db = get_mongo_materials_instance()\n",
    "db = conn.materials"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 237/237 [00:00<00:00, 3390.42it/s]\n"
     ]
    }
   ],
   "source": [
    "doc = db.pourbaix_entries.find_one({\"task_id\": \"mp-1953\"})\n",
    "pbx_doc = construct_pourbaix_diagram_doc(doc)\n",
    "pbx = pbx_doc['pourbaix_diagram']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [],
   "source": [
    "entries, facets = pbx._get_hull_in_nph_nphi_space(\n",
    "    pbx._unprocessed_entries)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_vec(entry, chemsys=['Ti', 'Al']):\n",
    "    total = 1 / entry.normalization_factor + np.abs(entry.nPhi) + np.abs(entry.npH)\n",
    "    coord = [-entry.npH, -entry.nPhi]\n",
    "    coord += [entry.composition.get(c) for c in chemsys]\n",
    "    return np.array(coord) / total"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": [
    "vecs = np.array([get_vec(entry) for entry in entries])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Prepare plot data\n",
    "# Get all tetrahedral coords\n",
    "tcoords = np.array([tet_coord(c[:3]) for c in vecs])\n",
    "lines = []\n",
    "for facet in facets:\n",
    "    for line in combinations(facet, 2):\n",
    "        lines.append(tuple(sorted(line)))\n",
    "lines = set(lines)\n",
    "points = list(set(chain.from_iterable(lines)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [],
   "source": [
    "line_coords = [vecs[line, :3] for line in lines]\n",
    "point_coords = vecs[tuple(points), :3]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# From crystal_toolkit.components.phase_diagram\n",
    "annotations_list = []"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Pourbaix stability for some compound"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pymatgen as pmg"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "structure = pmg.get_structure_from_mp(\"Au\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "structure.lattice.abc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from pymatgen.analysis.get_pourbaix import get_pourbaix_diagram_from_mp_id"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> gen_3d_hull.py <==
#  Copyright (c) Toyota Research Institute 2019

from _plotly_future_ import v4_subplots

from pymatgen import MPRester
from pymatgen.analysis.pourbaix_diagram import PourbaixDiagram
import itertools
import plotly as py
from plotly import graph_objs as go
from plotly.subplots import make_subplots


# COLORSCALE = [
#         [0.0, "#008d00"],
#         [0.1111111111111111, "#4b9f3f"],
#         [0.2222222222222222, "#73b255"],
#         [0.3333333333333333, "#97c65b"],
#         [0.4444444444444444, "#b9db53"],
#         [0.5555555555555556, "#ffdcdf"],
#         [0.6666666666666666, "#ffb8bf"],
#         [0.7777777777777778, "#fd92a0"],
#         [0.8888888888888888, "#f46b86"],
#         [1.0, "#e24377"],
#     ]

COLORSCALE = [
    [0.0, "#F33A12"],
    [0.5, "#A812F3"],
    [1.0, "#1238F3"]
]

MARKER_SIZE = 10

def get_vertices_and_edges(facets):
    """Flattens list of facets into a list of valid edges"""
    edges = list(itertools.chain.from_iterable([
        itertools.combinations(facet, 2)
        for facet in facets]))
    edges = [sorted(edge) for edge in edges]
    edges = list(set([tuple(edge) for edge in edges]))
    vertices = list(set(list(itertools.chain.from_iterable(edges))))
    return vertices, edges


def get_preprocessing_hull_trace(pourbaix_entries, marker_color=None):
    """
    Plot preprocessing hull figure

    Args:
        pourbaix_entries ([PourbaixEntry]): list of pourbaix
            entries to convert to points
    """
    pbx = PourbaixDiagram(pourbaix_entries, filter_solids=False)
    min_entries, facets = pbx._get_hull_in_nph_nphi_space(pourbaix_entries)
    min_points = pbx.convert_entries_to_points(min_entries)
    vertices, edges = get_vertices_and_edges(facets)
    hull_entries = [min_entries[i] for i in vertices]
    hull_points = pbx.convert_entries_to_points(hull_entries)
    texts = [entry.name for entry in hull_entries]
    if len(pbx.pbx_elts) == 1:
        data = [go.Scatter(x=hull_points[:, 0], y=hull_points[:, 1],
                           mode='markers',
                           text=texts,
                           showlegend=False,
                           hoverinfo='text',
                           marker={"color": marker_color,
                                   "size": MARKER_SIZE})
               ]
        lines = [
            go.Scatter(
                mode='lines',
                x=(min_points[edge[0]][0], min_points[edge[1]][0]),
                y=(min_points[edge[0]][1], min_points[edge[1]][1]),
                line={"color": "Black",
                      "width": 0.4},
                showlegend=False,
                hoverinfo="none"
            )
            for edge in edges
        ]
        data.extend(lines)
        layout = {"shapes": lines,"hovermode": "closest"}
        return data, layout
    elif len(pbx.pbx_elts) == 2:

        # Markers
        x = hull_points[:, 0]
        y = hull_points[:, 1]
        z = hull_points[:, 3]
        data = [go.Scatter3d(
            x=x,
            y=y,
            z=z,
            mode='markers', text=texts,
            showlegend=False,
            marker={
                "color": z,
                "colorscale": COLORSCALE,
                "size": MARKER_SIZE
                })
            ]
        # # Add surface
        surface = go.Mesh3d(x=[min(x), min(x), max(x), max(x)],
                            y=[min(y), max(y), min(y), max(y)],
                            z=[0.5]*4,
                            opacity=0.5
                            )
        data.append(surface)
        for edge in edges:
            point1 = min_points[edge[0]]
            point2 = min_points[edge[1]]
            x, y, e, z = zip(point1, point2)
            data.append(
                go.Scatter3d(
                    x=x, y=y, z=z,
                    mode="lines",
                    hoverinfo="none",
                    line={
                        "color": "rgba (0, 0, 0, 1)",
                        "dash": "solid",
                        "width": 3.0,
                    },
                    showlegend=False,
                )
            )
        layout = {"hovermode": "closest",
                  "scene": {
                      "xaxis": {
                          "title": "N<sub>ph</sub>",
                      },
                      "yaxis": {
                          "title": "N<sub>\u03A6</sub>",
                      },
                      "zaxis": {
                          "title": "x<sub>Co</sub> / (x<sub>Co</sub> + x<sub>La</sub>)",
                      },
                  }
                  }
        # Draw intersecting plane for compositional constraint
        return data, layout

    else:
        raise ValueError("Only 1-2 element pourbaix diagrams supported")


def make_la_co_example():
    with MPRester() as mpr:
        co_pourbaix_entries = mpr.get_pourbaix_entries(["Co"])
        la_pourbaix_entries = mpr.get_pourbaix_entries(["La"])
        la_co_pourbaix_entries = mpr.get_pourbaix_entries(["La", "Co"])
    figure = make_subplots(2, 2, specs=[[{"type": "xy"}, {"is_3d": True, "rowspan": 2}],
                                        [{"type": "xy"}, None]],
                           column_widths=[0.35, 0.65],
                           subplot_titles=["La", "La-Co", "Co"])

    # First subplot
    data, layout = get_preprocessing_hull_trace(la_pourbaix_entries,
                                                marker_color=COLORSCALE[-1][1])
    for trace in data:
        figure.add_trace(trace, 1, 1)

    # Second subplot
    data, layout = get_preprocessing_hull_trace(co_pourbaix_entries,
                                                marker_color=COLORSCALE[0][1])
    for trace in data:
        figure.add_trace(trace, 2, 1)


    data, layout = get_preprocessing_hull_trace(la_co_pourbaix_entries)
    for trace in data:
        figure.add_trace(trace, 1, 2)
    layout = {"hovermode": "closest",
              "scene": {
                  "xaxis": {
                      "title": "N<sub>ph</sub>",
                  },
                  "yaxis": {
                      "title": "N<sub>\u03A6</sub>",
                  },
                  "zaxis": {
                      "title": "x<sub>Co</sub> / (x<sub>Co</sub> + x<sub>La</sub>)",
                  },
                  "camera":
                      {"eye": {"x": -0.5, "y":-2.0, "z": 1.2}}
              },
              "xaxis": {"title": "N<sub>ph</sub>",
                        "tickvals": [-8, -6, -4, -2, 0, 2]},
              "yaxis": {"title": "N<sub>\u03A6</sub>",
                        "tickvals": [-8, -6, -4, -2, 0, 2]},
              }
    figure.update_scenes(layout['scene'])
    figure.update_xaxes(layout['xaxis'])
    figure.update_yaxes(layout['yaxis'])
    for annotation in figure['layout']['annotations']:
        if annotation['text'] == "La-Co":
            annotation['font']['size'] = 30
            annotation['y'] = 0.9

    py.offline.plot(figure, filename='combined.html')
    figure.write_image("combined.pdf")


if __name__ == "__main__":
    make_la_co_example()


==> get_journal_suggestion.py <==
#  Copyright (c) Toyota Research Institute 2019

import requests
import sys
from pprint import pprint
import json
import os


API_KEY = os.env.get("MATSCHOLAR_API_KEY")
MATSCHOLAR_URL = "http://api.matscholar.com/journal_suggestion"
POURBAIX_ABSTRACT = """
Pourbaix diagrams are an invaluable tool for exploring the corrosion 
profiles of materials as a function of ambient pH and electrochemical 
potential. In recent years, high-throughput computational materials 
science efforts like those from the Materials Project have enabled
more comprehensive Pourbaix diagrams to be constructed and disseminated 
from computational data, including those of multi-element systems 
like alloys and mixed oxides. These analyses have informed a number of 
computational studies of materials for electrochemical applications, 
aqueous electrocatalysis and photoelectrocatalysis, non-equilibrium
crystallization, and corrosion-resistant alloy design. However, Pourbaix 
analysis of phase stability on these resources have been limited to 
3 or fewer elements, largely because computing the electrochemical 
phase stability of higher composition spaces has proven inefficient 
with existing iterative methods and software.  
Multi-element materials have enabled property engineering for 
several electrochemical applications.

In this report, we provide details of a modified method for 
Pourbaix diagram construction which enables diagrams to be 
constructed efficiently in much higher compositional spaces, 
which enables phase stability analysis of similarly complex individual materials.  
We demonstrate  this  functionality with an analysis of 
the phase stability of a complex material for alkaline oxygen evolution (OER) 
highlight our implementation in the open-source pymatgen code and 
on the Materials Project website (materialsproject.org).
"""

ABSTRACT_2D = """
Novel photocatalysts that use sunlight to power the CO2 reduction reaction will be crucial for carbon-neutral power and energy-efficient industrial processes. Scalable photoelectrocatalysts must satisfy a stringent set of criteria, such as stability under operating conditions, product selectivity, and efficient light absorption. Two-dimensional materials offer tunability, high specific surface area, and potential for heterostructuring, providing a fresh landscape of candidate catalysts. From a set of promising bulk CO2 reduction photoelectrocatalysts, we screen for and identify candidate monolayers of these materials and study their feasibility and suitability. For stable candidates, we verify the presence of visible-light band gaps, check that band edges can support CO2 reduction, and compute surface reactivity. We find the reaction selectivity biases towards CO production, with potential applications to the hydrocarbon production via the Fisher-Tropsch process. We thus identify SiAs, ZnTe, and ZnSe monolayers as targets for future investigation, expanding the chemical space for CO2 photoreduction.
"""

CONSORTIUM = """
Generation of high-quality, large-volume and consistent data streams is often enabled by automation of manual tasks, making processes less prone to human errors and more cost-effective for throughput. Automation of experiments and simulations are two fundamental paradigms that were considered at the meeting, where both converged to a desired “on-demand” capability on the platform. Automation of other components, such as machine-learning and scale-bridging independently emerged.

Automation of experiments: Automation of experiments is expected to provide critical functionalities for materials discovery such as reduction of human bias, enabling rapid access to multiple material design axes such as composition, reproducibility, processing etc. As a basic functionality, the platform is expected to be integrated with a distributed system of experimental facilities, connect to their datastreams and send requests for experiments. The platform can provide capabilities for creation, execution and moderation of workflows that span one or more experimental facilities, and also recommend such workflows for specific applications (e.g. using property networks), experimental cost estimates, and fidelity. The platform can maintain composable software modules for hardware automation. The platform can provide on-demand experiments, a marketplace for experiments or a collaborative closed-network, where a user can for example, request a synthesis of a target material, characterization of a sample at the participating facilities or labs. Importance of automation of low-throughput, repetitive experiments with the aid of robotics was also highlighted, but the immediate role the platform itself would play in such scenarios is not clear. 

Automation of simulations: Computer simulations are, by their nature, more amenable to automation. Automation of density functional theory formed the seed for the present era of data-driven materials science by providing large, reliable material datasets. Hence, the stories related with automation of simulation focused on capabilities beyond automation of DFT itself: such as automation of more complex simulations - molecular dynamics, coarse-graining methods, phase field, and beyond, to predict more macroscopic, device level properties. In addition, in analogy with “on-demand experiments”, a paradigm of “on-demand simulations” emerged, where the platform can provide an easy to use interface for users (simple enough to be useful to non-computationalists) to request new simulations complementary to their ongoing experiments. A recommender system for types of simulations, parameters, and ready to use license arrangements can add value. As mentioned before, the platform should display relevant benchmarks for simulation tools (e.g. accuracy, performance, cost) and classify and document use cases.
"""


def get_journal_suggestion(abstract_text=POURBAIX_ABSTRACT):
    """
    Gets journal suggestion for text

    Args:
        abstract_text (str): abstract text

    Returns:

    """
    headers = {"X-API-KEY": API_KEY}
    data = {"abstract": abstract_text}
    response = requests.post(
        MATSCHOLAR_URL, json=data, headers=headers)
    print(response.content)
    return response


if __name__ == "__main__":
    response = get_journal_suggestion(sys.argv[1])
    pprint(json.loads(response.content.decode("utf-8"))['response'])

